Efficiency and Equity are Both Essential: A Generalized Traffic Signal Controller with Deep Reinforcement Learning

Traffic signal controllers play an essential role in today's traffic system. However, the majority of them currently is not sufficiently flexible or adaptive to generate optimal traffic schedules. In this paper we present an approach to learning policies for signal controllers using deep reinforcement learning aiming for optimized traffic flow. Our method uses a novel formulation of the reward function that simultaneously considers efficiency and equity. We furthermore present a general approach to find the bound for the proposed equity factor and we introduce the adaptive discounting approach that greatly stabilizes learning and helps to maintain a high flexibility of green light duration. The experimental evaluations on both simulated and real-world data demonstrate that our proposed algorithm achieves state-of-the-art performance (previously held by traditional non-learning methods) on a wide range of traffic situations.

==> plots/parse.py <==
import os
import numpy as np
import fnmatch
from matplotlib import pyplot as plt
from matplotlib import colors as colors
import seaborn as sns
from tensorboard.backend.event_processing import event_accumulator as ea
from scipy.interpolate import interp1d
import pdb

import matplotlib
#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['ps.fonttype'] = 42
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rc('pdf', fonttype=42)
matplotlib.rc('ps', fonttype=42)

color_code = '#4169E1'
color_list = {
    'c7': 'cornflowerblue',
    'c5_0': 'gold',
    'c5_1': 'orchid',
    'c4': 'mediumslateblue',
    'c3': 'coral',
}
sns.set(style = "darkgrid")
sns.set_context("paper")
# smooth_space = 100

# cfg_list = ['c1', 'c4', 'c5_0', 'c5_1', 'c7', 'c8', 'Ours']
#cfg_list = ['c7', 'c5_0', 'c5_1', 'c4', 'c3']
cfg_list = ['c5_0', 'c5_1', 'c3', 'c7', 'c4']
label_list = {
    'c7': '[x]+[$\eta=0$]',
    'c5_0': '[ad]+[$\eta=0$]',
    'c5_1': '[ad]+[$\eta=1$]',
    'c4': '[x]+[$\eta=0.25$]',
    'c3': '[ad]+[$\eta=0.25$]'}
# cfg_list = ['c1', 'c7', 'Ours']
# cfg_list = ['c1', 'c8', 'Ours']
# cfg_list = ['c1']
log_list = ['00', '01', '02']
plot_dir = os.path.join(os.getcwd(), 'test1')
if not os.path.exists(plot_dir):
    os.makedirs(plot_dir)

tag_mean_travel_time_1000 = 'evaluator_1000_vph/average_travel_time'
tag_std_travel_time_1000 = 'evaluator_1000_vph/std_travel_time'
tag_mean_travel_time_2000 = 'evaluator_2000_vph/average_travel_time'
tag_std_travel_time_2000 = 'evaluator_2000_vph/std_travel_time'
tag_mean_travel_time_3000 = 'evaluator_3000_vph/average_travel_time'
tag_std_travel_time_3000 = 'evaluator_3000_vph/std_travel_time'
tag_mean_travel_time_4000 = 'evaluator_4000_vph/average_travel_time'
tag_std_travel_time_4000 = 'evaluator_4000_vph/std_travel_time'
tag_mean_travel_time_5000 = 'evaluator_5000_vph/average_travel_time'
tag_std_travel_time_5000 = 'evaluator_5000_vph/std_travel_time'

tag_mean_waiting_time_1000 = 'evaluator_1000_vph/average_waiting_time'
tag_std_waiting_time_1000 = 'evaluator_1000_vph/std_waiting_time'
tag_mean_waiting_time_2000 = 'evaluator_2000_vph/average_waiting_time'
tag_std_waiting_time_2000 = 'evaluator_2000_vph/std_waiting_time'
tag_mean_waiting_time_3000 = 'evaluator_3000_vph/average_waiting_time'
tag_std_waiting_time_3000 = 'evaluator_3000_vph/std_waiting_time'
tag_mean_waiting_time_4000 = 'evaluator_4000_vph/average_waiting_time'
tag_std_waiting_time_4000 = 'evaluator_4000_vph/std_waiting_time'
tag_mean_waiting_time_5000 = 'evaluator_5000_vph/average_waiting_time'
tag_std_waiting_time_5000 = 'evaluator_5000_vph/std_waiting_time'

tag_n_v_not_pass_1000 = 'evaluator_1000_vph/vehicles_not_passed'
tag_n_v_not_pass_5000 = 'evaluator_5000_vph/vehicles_not_passed'

'''
def combine_3_means_stds(mean1, mean2, mean3, std1=0., std2=0., std3=0., n1=1., n2=1., n3=1.):
    # https://stats.stackexchange.com/questions/10441/how-to-calculate-the-variance-of-a-partition-of-variables?noredirect=1&lq=1
    # recovers the empirical std of the whole population if only mean, std, size of
    # partitions of this population are given
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt((n1 * std1 ** 2 + n2 * std2 ** 2 + n3 * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3))
    return mean, std
'''
def combine_3_means_stds(mean1, mean2, mean3, std1, std2, std3, n1, n2, n3):
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt(((n1-1) * std1 ** 2 + (n2-1) * std2 ** 2 + (n3-1) * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3 - 1))
    return mean, std

def combine_trials(acc, tag_mean, tag_std, tag_n, trials=3, grid_size=1000):
    # assumes same sample size in each trial
    x = []
    y_mean = []
    y_std = []
    n = []
    for i in range(trials):
        x.append([int(s.step) for s in acc[i].Scalars(tag_mean)])
        y_mean.append([s.value for s in acc[i].Scalars(tag_mean)])
        n.append([s.value for s in acc[i].Scalars(tag_n)])
        if tag_std: y_std.append([s.value for s in acc[i].Scalars(tag_std)])
        else:       y_std.append([0. for s in acc[i].Scalars(tag_std)])

    arglenmin = np.argmin([s[-1] for s in x])
    len_min = x[arglenmin][-1]

    print(f'@@ last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    for i in range(trials):
        while x[i][-1] > len_min:
            del(x[i][-1])
            del(y_mean[i][-1])
            del(y_std[i][-1])
            del(n[i][-1])

    grid = np.linspace(x[0][0], x[0][-1], grid_size)
    print(f'## last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    print(f'$$ last grid is {grid[-1]}')

    global_y_mean, global_y_std = \
        combine_3_means_stds(np.array(y_mean[0]),
                             np.array(y_mean[1]),
                             np.array(y_mean[2]),
                             np.array(y_std[0]),
                             np.array(y_std[1]),
                             np.array(y_std[2]),
                             np.array(n[0]),
                             np.array(n[1]),
                             np.array(n[2])
                             )

    interpolation_fct = interp1d(x[0], global_y_mean)
    interp_global_mean = interpolation_fct(grid)
    interpolation_fct = interp1d(x[0], global_y_std)
    interp_global_std = interpolation_fct(grid)

    global_mean, global_std = interp_global_mean, interp_global_std
    #pdb.set_trace()
    
    
    return grid, global_mean, global_std/5.



def gen_plots(show_size, tag_mean, tag_std, tag_n, ymin, ymax, xmax, name):
    # read in all stats
    grid_list = []
    mean_list = []
    std_list = []
    for cfg_ind in range(len(cfg_list)):
        logs_dir = os.path.join(os.getcwd(), 'logs', cfg_list[cfg_ind])
        acc = []
        for i in range(3):
            log_dir = os.path.join(logs_dir, log_list[i])
            log = os.path.join(log_dir, fnmatch.filter(os.listdir(log_dir), 'events.out.tfevents.*')[0])
            acc.append(ea.EventAccumulator(log))
            acc[i].Reload()
            scalar_list = acc[i].Tags()['scalars']
        grid, mean, std = combine_trials(acc, tag_mean, tag_std, tag_n, grid_size=500)

        grid_list.append(grid[:show_size])
        mean_list.append(mean[:show_size])
        std_list.append(std[:show_size])
    # plot
    plt.rc('xtick', labelsize=12)
    plt.rc('ytick', labelsize=12)
    fig, ax = plt.subplots()#figsize=(6,3.7))
    l = ax.figure.subplotpars.left
    r = ax.figure.subplotpars.right
    t = ax.figure.subplotpars.top
    b = ax.figure.subplotpars.bottom
    figw = 1.73*2.8/(r-l)
    figh = 1.0*2.77/(t-b)
    #figh = 1.0*2.93/(t-b)
    ax.figure.set_size_inches(figw, figh)
    plt.xlim(0, xmax)
    plt.ylim(ymin, ymax)
    for cfg_ind in range(len(cfg_list)):
        line_style = '-'
        if cfg_list[cfg_ind] == 'c7' or cfg_list[cfg_ind] == 'c4':
            line_style = ':'
        elif cfg_list[cfg_ind] == 'c5_0' or cfg_list[cfg_ind] == 'c5_1':
            line_style = '--'

        ax.fill_between(grid_list[cfg_ind],
                        mean_list[cfg_ind]-std_list[cfg_ind],
                        mean_list[cfg_ind]+std_list[cfg_ind],
                        color=color_list[cfg_list[cfg_ind]], alpha=0.2)
        ax.plot(grid_list[cfg_ind],
                mean_list[cfg_ind],
                color=color_list[cfg_list[cfg_ind]], linewidth=1.5, label=label_list[cfg_list[cfg_ind]], linestyle=line_style)
    
    ax.set_ylabel('Waiting Time (s)', fontsize=14)
    #ax.set_xlabel('Training Step (episode)', fontsize=14)

    ax.legend(prop={'size': 14}, ncol=2)
    fig.tight_layout()
    fig_dir = os.path.join(plot_dir, name+".pdf")
    print(fig_dir)
    plt.savefig(fig_dir,bbox_inches='tight')
    plt.show()



show_size = 300
gen_plots(show_size, tag_mean_waiting_time_1000, tag_std_waiting_time_1000, tag_n_v_not_pass_1000, 0, 200, 10000, '1000_waiting')
#gen_plots(show_size, tag_mean_waiting_time_5000, tag_std_waiting_time_5000, tag_n_v_not_pass_5000, 100, 800, 20000, '5000_waiting')
# gen_plots(show_size, tag_mean_travel_time_1000, tag_std_travel_time_1000, 0, 100)
# gen_plots(show_size, tag_mean_travel_time_5000, tag_std_travel_time_5000, 0, 150, 10000, '5000_travel')


==> smhxmvqtrxxymrkymxzrnnhycgprnvts/plots/parse.py <==
import os
import numpy as np
import fnmatch
from matplotlib import pyplot as plt
from matplotlib import colors as colors
import seaborn as sns
from tensorboard.backend.event_processing import event_accumulator as ea
from scipy.interpolate import interp1d
import pdb

import matplotlib
#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['ps.fonttype'] = 42
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rc('pdf', fonttype=42)
matplotlib.rc('ps', fonttype=42)

color_code = '#4169E1'
color_list = {
    'c7': 'cornflowerblue',
    'c5_0': 'gold',
    'c5_1': 'orchid',
    'c4': 'mediumslateblue',
    'c3': 'coral',
}
sns.set(style = "darkgrid")
sns.set_context("paper")
# smooth_space = 100

# cfg_list = ['c1', 'c4', 'c5_0', 'c5_1', 'c7', 'c8', 'Ours']
#cfg_list = ['c7', 'c5_0', 'c5_1', 'c4', 'c3']
cfg_list = ['c5_0', 'c5_1', 'c3', 'c7', 'c4']
label_list = {
    'c7': '[x]+[$\eta=0$]',
    'c5_0': '[ad]+[$\eta=0$]',
    'c5_1': '[ad]+[$\eta=1$]',
    'c4': '[x]+[$\eta=0.25$]',
    'c3': '[ad]+[$\eta=0.25$]'}
# cfg_list = ['c1', 'c7', 'Ours']
# cfg_list = ['c1', 'c8', 'Ours']
# cfg_list = ['c1']
log_list = ['00', '01', '02']
plot_dir = os.path.join(os.getcwd(), 'test1')
if not os.path.exists(plot_dir):
    os.makedirs(plot_dir)

tag_mean_travel_time_1000 = 'evaluator_1000_vph/average_travel_time'
tag_std_travel_time_1000 = 'evaluator_1000_vph/std_travel_time'
tag_mean_travel_time_2000 = 'evaluator_2000_vph/average_travel_time'
tag_std_travel_time_2000 = 'evaluator_2000_vph/std_travel_time'
tag_mean_travel_time_3000 = 'evaluator_3000_vph/average_travel_time'
tag_std_travel_time_3000 = 'evaluator_3000_vph/std_travel_time'
tag_mean_travel_time_4000 = 'evaluator_4000_vph/average_travel_time'
tag_std_travel_time_4000 = 'evaluator_4000_vph/std_travel_time'
tag_mean_travel_time_5000 = 'evaluator_5000_vph/average_travel_time'
tag_std_travel_time_5000 = 'evaluator_5000_vph/std_travel_time'

tag_mean_waiting_time_1000 = 'evaluator_1000_vph/average_waiting_time'
tag_std_waiting_time_1000 = 'evaluator_1000_vph/std_waiting_time'
tag_mean_waiting_time_2000 = 'evaluator_2000_vph/average_waiting_time'
tag_std_waiting_time_2000 = 'evaluator_2000_vph/std_waiting_time'
tag_mean_waiting_time_3000 = 'evaluator_3000_vph/average_waiting_time'
tag_std_waiting_time_3000 = 'evaluator_3000_vph/std_waiting_time'
tag_mean_waiting_time_4000 = 'evaluator_4000_vph/average_waiting_time'
tag_std_waiting_time_4000 = 'evaluator_4000_vph/std_waiting_time'
tag_mean_waiting_time_5000 = 'evaluator_5000_vph/average_waiting_time'
tag_std_waiting_time_5000 = 'evaluator_5000_vph/std_waiting_time'

tag_n_v_not_pass_1000 = 'evaluator_1000_vph/vehicles_not_passed'
tag_n_v_not_pass_5000 = 'evaluator_5000_vph/vehicles_not_passed'

'''
def combine_3_means_stds(mean1, mean2, mean3, std1=0., std2=0., std3=0., n1=1., n2=1., n3=1.):
    # https://stats.stackexchange.com/questions/10441/how-to-calculate-the-variance-of-a-partition-of-variables?noredirect=1&lq=1
    # recovers the empirical std of the whole population if only mean, std, size of
    # partitions of this population are given
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt((n1 * std1 ** 2 + n2 * std2 ** 2 + n3 * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3))
    return mean, std
'''
def combine_3_means_stds(mean1, mean2, mean3, std1, std2, std3, n1, n2, n3):
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt(((n1-1) * std1 ** 2 + (n2-1) * std2 ** 2 + (n3-1) * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3 - 1))
    return mean, std

def combine_trials(acc, tag_mean, tag_std, tag_n, trials=3, grid_size=1000):
    # assumes same sample size in each trial
    x = []
    y_mean = []
    y_std = []
    n = []
    for i in range(trials):
        x.append([int(s.step) for s in acc[i].Scalars(tag_mean)])
        y_mean.append([s.value for s in acc[i].Scalars(tag_mean)])
        n.append([s.value for s in acc[i].Scalars(tag_n)])
        if tag_std: y_std.append([s.value for s in acc[i].Scalars(tag_std)])
        else:       y_std.append([0. for s in acc[i].Scalars(tag_std)])

    arglenmin = np.argmin([s[-1] for s in x])
    len_min = x[arglenmin][-1]

    print(f'@@ last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    for i in range(trials):
        while x[i][-1] > len_min:
            del(x[i][-1])
            del(y_mean[i][-1])
            del(y_std[i][-1])
            del(n[i][-1])

    grid = np.linspace(x[0][0], x[0][-1], grid_size)
    print(f'## last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    print(f'$$ last grid is {grid[-1]}')

    global_y_mean, global_y_std = \
        combine_3_means_stds(np.array(y_mean[0]),
                             np.array(y_mean[1]),
                             np.array(y_mean[2]),
                             np.array(y_std[0]),
                             np.array(y_std[1]),
                             np.array(y_std[2]),
                             np.array(n[0]),
                             np.array(n[1]),
                             np.array(n[2])
                             )

    interpolation_fct = interp1d(x[0], global_y_mean)
    interp_global_mean = interpolation_fct(grid)
    interpolation_fct = interp1d(x[0], global_y_std)
    interp_global_std = interpolation_fct(grid)

    global_mean, global_std = interp_global_mean, interp_global_std
    #pdb.set_trace()
    
    
    return grid, global_mean, global_std/5.



def gen_plots(show_size, tag_mean, tag_std, tag_n, ymin, ymax, xmax, name):
    # read in all stats
    grid_list = []
    mean_list = []
    std_list = []
    for cfg_ind in range(len(cfg_list)):
        logs_dir = os.path.join(os.getcwd(), 'logs', cfg_list[cfg_ind])
        acc = []
        for i in range(3):
            log_dir = os.path.join(logs_dir, log_list[i])
            log = os.path.join(log_dir, fnmatch.filter(os.listdir(log_dir), 'events.out.tfevents.*')[0])
            acc.append(ea.EventAccumulator(log))
            acc[i].Reload()
            scalar_list = acc[i].Tags()['scalars']
        grid, mean, std = combine_trials(acc, tag_mean, tag_std, tag_n, grid_size=500)

        grid_list.append(grid[:show_size])
        mean_list.append(mean[:show_size])
        std_list.append(std[:show_size])
    # plot
    plt.rc('xtick', labelsize=12)
    plt.rc('ytick', labelsize=12)
    fig, ax = plt.subplots()#figsize=(6,3.7))
    l = ax.figure.subplotpars.left
    r = ax.figure.subplotpars.right
    t = ax.figure.subplotpars.top
    b = ax.figure.subplotpars.bottom
    figw = 1.73*2.8/(r-l)
    figh = 1.0*2.77/(t-b)
    #figh = 1.0*2.93/(t-b)
    ax.figure.set_size_inches(figw, figh)
    plt.xlim(0, xmax)
    plt.ylim(ymin, ymax)
    for cfg_ind in range(len(cfg_list)):
        line_style = '-'
        if cfg_list[cfg_ind] == 'c7' or cfg_list[cfg_ind] == 'c4':
            line_style = ':'
        elif cfg_list[cfg_ind] == 'c5_0' or cfg_list[cfg_ind] == 'c5_1':
            line_style = '--'

        ax.fill_between(grid_list[cfg_ind],
                        mean_list[cfg_ind]-std_list[cfg_ind],
                        mean_list[cfg_ind]+std_list[cfg_ind],
                        color=color_list[cfg_list[cfg_ind]], alpha=0.2)
        ax.plot(grid_list[cfg_ind],
                mean_list[cfg_ind],
                color=color_list[cfg_list[cfg_ind]], linewidth=1.5, label=label_list[cfg_list[cfg_ind]], linestyle=line_style)
    
    ax.set_ylabel('Waiting Time (s)', fontsize=14)
    #ax.set_xlabel('Training Step (episode)', fontsize=14)

    ax.legend(prop={'size': 14}, ncol=2)
    fig.tight_layout()
    fig_dir = os.path.join(plot_dir, name+".pdf")
    print(fig_dir)
    plt.savefig(fig_dir,bbox_inches='tight')
    plt.show()



show_size = 300
gen_plots(show_size, tag_mean_waiting_time_1000, tag_std_waiting_time_1000, tag_n_v_not_pass_1000, 0, 200, 10000, '1000_waiting')
#gen_plots(show_size, tag_mean_waiting_time_5000, tag_std_waiting_time_5000, tag_n_v_not_pass_5000, 100, 800, 20000, '5000_waiting')
# gen_plots(show_size, tag_mean_travel_time_1000, tag_std_travel_time_1000, 0, 100)
# gen_plots(show_size, tag_mean_travel_time_5000, tag_std_travel_time_5000, 0, 150, 10000, '5000_travel')

